Prospects for Improved Understanding of Isotopic Reactor Antineutrino Fluxes

Predictions of antineutrino fluxes produced by fission isotopes in a nuclear reactor have recently received increased scrutiny due to observed differences in predicted and measured inverse beta decay (IBD) yields, referred to as the 'reactor antineutrino flux anomaly.' In this paper, global fits are applied to existing IBD yield measurements to produce constraints on antineutrino production by individual plutonium and uranium fission isotopes. We find that fits including measurements from highly 235U-enriched cores and fits including Daya Bay's new fuel evolution result produce discrepant best-fit IBD yields for 235U and 239Pu. This discrepancy can be alleviated in a global analysis of all datasets through simultaneous fitting of 239Pu, 235U, and 238U yields. The measured IBD yield of U238 in this analysis is (7.02 +/- 1.65) x 10^-43 cm2/fission, nearly two standard deviations below existing predictions. Future hypothetical IBD yield measurements by short-baseline reactor experiments are examined to determine their possible impact on global understanding of isotopic IBD yields. It is found that future improved short-baseline IBD yield measurements at both high-enriched and low-enriched cores can significantly improve constraints for 235U, 238U, and 239Pu, providing comparable or superior precision to existing conversion- and summation-based antineutrino flux predictions. Systematic and experimental requirements for these future measurements are also investigated.

==> makepdf.sh <==
#!/bin/sh
pdflatex main
bibtex  main
pdflatex  main
pdflatex  main

